Information access representations and social capital in networks

Social network position confers power and social capital. In the setting of online social networks that have massive reach, creating mathematical representations of social capital is an important step towards understanding how network position can differentially confer advantage to different groups and how network position can itself be a source of advantage. In this paper, we use well established models for information flow on networks as a base to propose a formal descriptor of the network position of a node as represented by its information access. Combining these descriptors allows a full representation of social capital across the network. Using real-world networks, we demonstrate that this representation allows the identification of differences between groups based on network specific measures of inequality of access.

==> figs/3-communities/3-community/3-com-pipeline.py <==
import networkx as nx
import numpy as np
import pandas as pd
import pickle
import sys

from sklearn.cluster import KMeans
import matplotlib.pyplot as plt

n = 100
colors = [(86/235, 180/235, 233/235), (0, 158/235, 115/235), (204/235, 121/235, 167/235), (230/235, 159/235, 0)]

def main():
    accessFile = sys.argv[1] # 3-community-probs.txt
    graphFile = sys.argv[2] # 3-community.txt
    clusterIdFile = sys.argv[3] # 3-community-clusterIds.txt
    
    graph = make_network(graphFile)
    vectors = readProbs(accessFile)
    elbow_method(vectors)
    clusterIds = info_cluster(vectors, clusterIdFile)
    printMeanVals(vectors)
    
    clusters = []
    #nx.set_node_attributes(graph, clusters, name="cluster")
    for node in graph:
        clusters.append(colors[clusterIds[node]])
    #for id in clusterIds:
        #clusters.append(colors[id])
    
    nx.draw(graph, node_color=clusters, node_size=20)
    plt.savefig('3-community-graph.png')
    plt.show()
    
    return

def make_network(filename):
    file = open(filename, "r")
    lines = file.readlines()
    graph = nx.Graph()

    counter = 0
    for line in lines:
        if counter != 0:
            s = int(line.split(None, 2)[0])
            t = int(line.split(None, 2)[1])
            graph.add_node(s)
            graph.add_node(t)
            graph.add_edge(s, t)
        counter +=1
        
    print(graph.number_of_nodes())
    
    with open("network_pickle_3_community", "wb") as f:
        pickle.dump(graph, f)
        
    return graph

def readProbs(filename):
    file = open(filename, "r")
    nodes = file.readlines()
    vectors = {}
    for index, line in enumerate(nodes):
        line = line.split(",")
        node = index
        vectors[node] = []
        for prob in line:
            vectors[node].append(float(prob))
    
    return vectors
    
# Parameters for finding K:
MIN_CLUSTERS = 1
MAX_CLUSTERS = 11
N_REFS = 4

def elbow_method(vectors):
    """Make elbow graph to choose k hyper-parameter for the clustering methods."""
    X = np.array(list(vectors.values()))

    distortions = []
    for i in range(MIN_CLUSTERS, MAX_CLUSTERS):
        #print("On k value " + str(i))
        kmeans = KMeans(n_clusters=i, random_state=1).fit(X)
        distortions.append(kmeans.inertia_)
        #print(kmeans.inertia_)

    # plot
    print(distortions)
    plt.plot(range(MIN_CLUSTERS, MAX_CLUSTERS), distortions, marker='o')
    plt.xticks(range(MIN_CLUSTERS, MAX_CLUSTERS))
    plt.xlabel('Number of clusters')
    plt.ylabel('Distortion')
    #vector_file_name = vector_file[:-4].split("_")
    plt.title("Elbow Method")#"Information Access Clustering Elbow Plot (alpha = 0.{})").format(vector_file_name[-2][1:]))
    plt.tight_layout()
    plt.savefig("elbow_method")
    plt.close()

def info_cluster(vectors, outfilename):
    X = np.array(list(vectors.values()))
    labels = KMeans(n_clusters=3, random_state=1).fit_predict(X)
    outfile = open(outfilename, "w")
    for id in range(0, 3 * n):
        outfile.write(str(id) + "\t" + str(labels[id]) + "\n")
    outfile.close();
    return labels
    
def printMeanVals(vectors):
    
    for k in range(0, 3):
        compute_within(vectors, k)
        
    for i in range(0, 3):
        for j in range(i+1, 3):
            compute_across(vectors, i, j)
    
    return
    
def compute_within(vectors, k):
    values = []
    for i in range(k*n, (k+1)*n):
        for j in range(k*n, (k+1)*n):
            values.append(vectors[i][j])
    print("The Average Access within Clusters ", k, ":", np.mean(values))
    print("The Variance: ", np.var(values))

def compute_across(vectors, k1, k2):
    values = []
    for i in range(k1*n, (k1+1)*n):
        for j in range(k2*n, (k2+1)*n):
            values.append(vectors[i][j])
    print("The Average Access across Clusters ", k1, " and ", k2, " :", np.mean(values))
    print("The Variance: ", np.var(values))

if __name__ == "__main__":
    main()


==> figs/3-communities/3-community/stochastic_block_model.cpp <==
#include <iostream>
#include <fstream>
#include <math.h>
#include <random>
#include <string>

void printGraph(std::string filePath, int n, double alpha1, double alpha2) {
    std::ofstream outputFile(filePath);
    
    std::random_device rand_dev;
    std::mt19937 generator(rand_dev());
    std::uniform_int_distribution<int> distr(0, INT_MAX);
    
    int edgeCount = 0;
    outputFile << std::to_string(3*n) + "\n";
    for (int i = 0; i < 3*n; ++i) {
        for (int j = i+1; j < 3*n; ++j) {
            bool sameCluster = (i / n == j / n);
            bool edgeExist;
            if (sameCluster)
                edgeExist = ((float) distr(generator) / INT_MAX <= alpha1);
            else
                edgeExist = ((float) distr(generator) / INT_MAX <= alpha2);
            
            if (edgeExist) {
                outputFile << std::to_string(i) << "\t" << std::to_string(j) << std::endl;
                ++edgeCount;
            }
        }
    }
    
    std::cout << edgeCount << std::endl;
}

int main() {
    
    std::string filePath = "3-community.txt";
    /* getline(std::cin, filePath); //cin >> filePath;
    std::cout << "Data File Path: " << filePath << std::endl; */
    
    
    int n = 100;
    double alpha1 = 0.3;
    double alpha2 = 0.001;
    printGraph(filePath, n, alpha1, alpha2);
    
    return 0;
}

